Emergence and control of synchronization in networks with directed many-body interactions

The emergence of collective behaviors in networks of dynamical units in pairwise interaction has been explained as the effect of diffusive coupling. How does the presence of higher-order interaction impact the onset of spontaneous or induced synchronous behavior? Inspired by actuation and measurement constraints typical of physical and engineered systems, we propose a diffusion mechanism over hypergraphs that explains the onset of synchronization through a clarifying analogy with signed graphs. Our findings are mathematically backed by general conditions for convergence to the synchronous state.

==> esempio_ipergrafo.m <==
%% Definisco la rete e il sistema
% la rete è formata da due comunità non comunicanti, il pinner pinna solo una delle due comunità
E={};  % insieme degli archi: {H, T, w}

% comunità 1 di 5 nodi completamente connessa
for i=1:5
    for j=1:5
        if i~=j
            E={E{:},{[i],[j],1}};
        end
    end
end
% comunità 2 di 6 nodi completamente connessa
for i=6:12
    for j=6:12
        if i~=j
            E={E{:},{[i],[j],1}};
        end
    end
end
% comunità 3 di 4 nodi in mezzo completamente connessa
for i=13:16
    for j=13:16
        if i~=j
            E={E{:},{[i],[j],1}};
        end
    end
end
% e connessa a cascata tra comunità 1 e comunità 3
E={E{:},{[5],[13],1},{[5],[14],1},{[16],[6],1}};
% e il pinner che pinna la comunità 2 con un arco
E={E{:},{[17],[7],1},{[17],[8],1},{[17],[9],1}};
% e la altre comunità con un iperarco
E={E{:},{[17],[1:5],0}};   % la root
E={E{:},{[17],[13:16],12}}; % quella in mezzo
N=17; % numero di nodi

%% Calcolo della matrice Laplaciana equivalente
L=zeros(N); 
for ed=E
    ed=ed{1};
    L(ed{2},ed{1})=L(ed{2},ed{1})+ed{3}/length(ed{1});
    L(ed{2},ed{2})=L(ed{2},ed{2})-ed{3}/length(ed{2});
end
L=diag(sum(L,2))-L;


%% Simulazione generica (non lineare)
n=1;
F=@(t,x) 0*x;
g1=@(t,x) mean(x);
g2=@(t,x) mean(x);
h=@(t,xH,xT) 1*(g1(t,xT)-g2(t,xH));

figure(1)
plotDigraph(E,N)

%% Definisco parametri di simulazione
x0=1:N;
T0=[0,20];
[T,X]=ode45(@(t,x)sys(x,F,h,E,n,N),T0,x0(:));
colori=lines(3);

% plotto l'andamento dei nodi
figure(2)
h=plot(T,X,'linewidth',2);
for i=1:5, h(i).Color=colori(1,:); end
for i=6:12, h(i).Color=colori(2,:); end
for i=13:16, h(i).Color=colori(3,:); end
h(17).Color='k';
xlabel('$t$','interpreter','latex')
ylabel('$x(t)$','interpreter','latex')
axis square
xlim([0,10])



% % 15 è il pinner, plotto l'errore
% figure(3)
% plot(T,X(:,1:(N-1)*n)-repmat(X(15,1:n),1,N-1))
% legend



%% Funzioni ausiliarie
function dx=sys(x,F,h,E,n,N)
x=reshape(x,n,N);
dx=F(0,x);
for ed=E
    ed=ed{1};
    nT=length(ed{2});
    dx(:,ed{2})=dx(:,ed{2})-ed{3}*h(0,x(:,ed{1}),x(:,ed{2}));
end
dx=dx(:);
end


function plotDigraph(E,N)
%% Per ogni iperarco definisco un nodo ausiliario (in cui tutti gli iperarchi entrano)
hyperedges_deg= cellfun(@(x) length(x{1})+length(x{2}),E);
ne=0; he=0;
A=zeros(N+sum(hyperedges_deg>2));
normaledge=zeros(sum(hyperedges_deg==2),2);
for ed=E
    ed=ed{1};
    if (length(ed{1})+length(ed{2})==2) % arco normale
        ne=ne+1;
        A(ed{1},ed{2})=1;
        normaledge(ne,:)=[ed{1},ed{2}];
    else
        he=he+1;
        A(ed{1},N+he)=0.3;
        A(N+he,ed{2})=0.3;
    end
end
h=plot(digraph(A));
layout(h,'force','WeightEffect','direct','iterations',100);
h.EdgeColor=[0.9 0.3 0.1];
%h.NodeLabel(N+1:end)={''};
h.NodeLabel(:)={''};
colori=lines(3);
h.NodeColor=[repmat(colori(1,:),5,1);repmat(colori(2,:),7,1);repmat(colori(3,:),4,1);[0,0,0];repmat(1,he,3)];
h.MarkerSize=[12*ones(N,1);0.1*ones(he,1)];
highlight(h,normaledge(:,1),normaledge(:,2),'EdgeColor',[0 0.4470 0.7410])
end

